PHYRD: A Living Benchmark for Reproducing and Extending Theoretical Physics Research

Large language models and agents have shown significant power in advanced physical research. In this paper, We introduce PHYRD, a living benchmark for theoretical-physics reasoning with 63 Reproduce and 43 Discover problems. Reproduce tests derivation of published results; Discover tests consequences of modified theoretical conditions. FormulaForest constructs the tasks with reference solutions and subquestion-level rubrics. Across five models, whole-problem accuracy ranges from 49.21% to 68.25% on Reproduce and from 18.60% to 74.42% on closed-book Discover. With tools, four models complete more Discover problems, but conceptual errors and missing arguments persist. Besides, our experimental results demonstrate the value of FormulaForest as synthetic data. On FrontierScience, a benchmark developed by OpenAI, it raises the accuracy of a Qwen-35B-A3B model from 61% to 72%.

==> anc/CATALOG <==
Name: supertabular (also called supertab)
Problems-To: texniek@texniek.nl
Author: J.L. Braams and T. Jurriens
Version: 4.2d

Description:

The supertabular bundle defines the environments supertabular,
supertabular*, mpsupertabular and mpsupertabular*.
They make it possible to have a tabular that spans multiple pages.
Each page is its own tabular environment, thus the various parts 
may have different widths.
The mp-variants put the tabulars that make up the supertabular in 
minipage environments to make it easy to add footnotes to the tabular
and have them printed on the same page as where the footnotemarker 
occurs.

Keywords: latex, long tables

See-Also: the array package (longtable.sty);
The LaTeX Companion, by Goossens, Mittelbach and Samarin, 
ISBN 0-201-54199-8.

Address:
TeXniek
The Netherlands


==> anc/MANIFEST <==
00readme.tx	 - A short introduction
manifest.txt 	 - A list of files
catalog.txt 	 - An entry for the macro catalog
Changelog	 - An overview of the changes to the package
supertabular.dtx - The documented version of the code, including a couple
                   of examples of how to use it. Needs supertabular.sty
                   to be available (run latex supertabular.ins first). 
supertabular.pdf - The `printed version' of supertabular.dtx
supertabular.ins - A docstrip file to produce the stripped code


==> anc/README <==
This is the supertabular bundle. It defines the supertabular and
supertabular* environments. They make it possible to have a tabular
that spans multiple pages. Each page is its own tabular environment,
thus the various parts may have different widths. If that is not what
you want you should check out longtable.sty, written by David
Carlisle. It is part of the array bundle.

For a more elaborate description of supertabular and a comparison with
longtable, see The LaTeX Companion, by Goossens, Mittelbach and
Samarin, ISBN 0-201-54199-8.

The files contained in this bundle are listed in the file MANIFEST

Supertabular can be used with LaTeX2e as a package.

Copyright (C) 1989 - 2026 Johannes L. Braams texniek at texniek.nl

This program can be redistributed and/or modified under the terms
of the LaTeX Project Public License Distributed from CTAN
archives in directory macros/latex/base/lppl.txt; either
version 1.3c of the License, or any later version.


==> anc/supertabular.bug <==
2025-07-02  Johannes Braams  <texniek at texniek.nl>

	* supertabular.dtx : Change to follow a change in array.sty which
	now uses \@startpbox@action

2021-02-14  Johannes Braams  <texniek at texniek.nl>

	* supertabular.dtx: Issue a \penalty-\@M instead of \newpage when
	moving the first part of a supertabular to the next page to
	prevent the first two rows from opverlapping.

2021-02-14  Johannes Braams  <texniek at texniek.nl>

	* supertabular.dtx: When the tablehead and/or tabletail are not
	defined the internal macros that store their arguments need to
	remain empty as well. Otherwise the algorithm will always think
	there's a head and tail with a height of 2.5 pt.

2020-06-27  Johannes Braams  <texniek at texniek.nl>

	* supertabular.dtx: the new algorithm for calculating the height
	of the row broke old documents, especially when small font sizes
	are used. Made the new algorithm optional (calculate versus
	estimate) and make sure the row height covers super- and
	subscripts.

2020-02-02  Johannes Braams  <texniek at texniek.nl>

	* supertabular.dtx: Replaced the way the height of normal tabular
	lines is calculated by basing it on the height and depth of
	\strutbox. This also meant being able to take the \extrarowheight
	from the array package into account.
	Also the height of the first and subsequent heads was not taken
	into account in the calculation of the available pageheigt. This
	meant that especially the first part of the table could become too
	high and hence be forced onto the next page (which is, by
	consequence) not entirely filled).
	Finally, if a caption preceeds the table, the entire height of the
	caption and the white space around it may not yet be accounted in
	\pagesofar. Therefore we substract a little extra from
	\ST@pageleft.

2020-01-26  Johannes Braams  <texniek at texniek.nl>
	* supertabular.dtx: Updated the copyright year and rearranged the
	text around the examples in order to get the first table to split
	accross a page boundary again.

2019-01-18  Johannes Braams  <texniek at texniek.nl>

        * supertabular.dtx: The linenumber in the tracing information, that
        is reported from within \\, is off by one when the optional
        argument is missing. Therefore the input linenumber is now saved
        before TeX starts scanning. Problem reported by Frank Mittelbach.

2019-01-16  Johannes Braams  <texniek at texniek.nl>

        * supertabular.dtx: The option "pageshow" didn't work as it set a
        too low value in \c@tracingst. Problem reported by Frank
        Mittelbach.

2019-01-12  Johannes Braams  <texniek at texniek.nl>
        * supertabular.dtx : The definition for the first table head was
        different from the definition of the regular table heads.
        This problem was reported  by FMi as it produced an extra table in
        an example.
        The same was true for the table tail and the last table tail,
        applied the same fix.
        FMi also reported that a first table head, once set would appear on
        all subsequent supertabulars. The internal macro's now `undefine'
        themselves although this couteracts the change that was introduced
        on 08-08-1999.

2001-08-21  Johannes Braams  <texniek at texniek.nl>

	* supertabular.dtx : The macro \ST@next needs to be defined when
	\ST@skippage was called. Therefore I moved the default definition
	to earlier in the code; just before the \if clause after which it
	is called; possibly defined by \ST@newpage. This problem was
	reported by Andrew Dorrell <dorrell@research.canon.com.au>.

1999-08-08  Johannes Braams  <texniek at texniek.nl>

	* supertabular.dtx : No longer re-initialize the internal variable
	\@table@first@head and \@table@last@tail. This made it impossible
	to have more than one supertabular in the same document with the
	exact same appearance of the heads and tail without repeatedly
	redeclaring the firsthead and/or lasttail. Reported by Christian
	Matuszewski <matuszew@informatik.uni-halle.de>.

Fri Nov  7 20:27:27 1997  Johannes Braams  <texniek at texniek.nl>

	* supertabular.dtx : For standard LaTeX we need to change
	\@@startpbox not \@startpbox. Found by Peter R Wilson
	<Peter.Wilson@PSS.Boeing.com>.

Wed Oct  8 22:35:40 1997  Johannes Braams  <texniek at texniek.nl>

	* supertabular.dtx: Running the documentation revealed a loop;
	inside the table tail and head \\ was reset to \@tabularcr instead
	of to \@@tabularcr (now: \org@tabularcr). First found by Thomas
	Esser <te@informatik.uni-hannover.de>.

Sat Sep 27 21:35:29 1997  Johannes Braams  <texniek at texniek.nl>

	* supertabular.dtx: Added the mpsupertabular and mpsupertabular*
	environments provided by Axel Kielhorn <A.Kielhorn@tu-bs.de>;
	added \noindent in front of all the starts of tabulars and
	minipages as it seems senseles to have a paragraph indent in front
	of a large tabularl; fixed a few documentation bugs.
	The calculation of the available height still missed the case
	where TeX has already begun the second column.

Thu Sep 18 00:31:55 1997  Johannes Braams  <texniek at texniek.nl>

	* supertabular.dtx : The \tablehead and \tabletail commands reset
	the command \\; they used \cr for it. That should have been
	\@tabularcr to properly deal with it's optional argument.
	Found by Axel Kielhorn <A.Kielhorn@tu-bs.de>

Wed Sep 17 23:59:13 1997  Johannes Braams  <texniek at texniek.nl>

	* supertabular.dtx : In two column mode the parameters that
	determine how much space is left on the page were not correctly
	initialised when TeX hasn't yet filled up the first column
	completely.
	Found by Jeffrey Spielberg <jspielberg@infinet-software.com>

Tue May 20 23:46:08 1997  Johannes Braams  <texniek at texniek.nl>

	* supertabular.dtx : \shrinkheight didn't shrink the available
	height for a part of the tabular (as documented); it just *set* it
	to the value given. Made it perform as documented and added
	\setSTheight for the former functionality
	At the end of a supertabular \@table@first@head and
	\@table@last@tail are undefined; this shoud be done globally.
	Found by Axel Kielhorn <A.Kielhorn@tu-bs.de>

Sat Apr 12 23:37:33 1997  Johannes Braams  <texniek at texniek.nl>

	* supertabular.dtx : Added \ST@stretchht and \ST@prevht to improve
	decision process. \estimate@lineht now also computes the
	difference between a normal line height and when \arraystretch is
	in effect.

Thu Apr 10 23:33:07 1997  Johannes Braams  <texniek at texniek.nl>

	* supertabular.dtx: Had to repaire some documentation errors.
	(found by Thomas Esser <te@informatik.uni-hannover.de>)

Wed Apr  9 00:29:36 1997  Johannes Braams  <texniek at texniek.nl>

	* supertabular.dtx : Only the first part of a supertabular can be
	moved to the next page. Therefore we need to change the definition
	of \ST@skippage in the middle of processing the supertabular data.


Thu Mar  6 21:56:18 1997  Johannes Braams  <texniek at texniek.nl>

	* supertabular.dtx : Using a tabular environment in the cells of a
	supertabular gives `interesting' results when the algorithm
	decides to split the supertabular down the middle of an inner
	tabular. A number of changes were necessary to make this work.
	Found by Axel Kielhorn <i0080108@ws.rz.tu-bs.de>

Thu Feb 20 23:29:18 1997  Johannes Braams  <texniek at texniek.nl>

	* supertabular.dtx: Renamed \tableformat into \ST@tableformat
	because the KOPMA-packages also use \tableformat and therefore
	clashed with babel.
	Found by Axel Kielhorn <i0080108@ws.rz.tu-bs.de>

Tue Feb  4 23:50:50 1997  Johannes Braams  <texniek at texniek.nl>

	* supertabular.dtx (section{The Implementation}): Removed the use
	of the page height correction for p-columns; the current algorithm
	no longer needs this correction.
 	Fixed the fact that the height of the head and/or tail of a
	supertabular were counted *twice* when they contain tabular
	material.
	Base the decision whether to start a new supertabular on the next
	page on a calculated minimum height of the table. The minimum is
	the head, the tail and 1 line of tabular data.

Thu Nov 28 20:38:53 1996  Johannes Braams  <texniek at texniek.nl>

	* supertabular.dtx: Started a cleanup of the code, made source
	file a full fledged .dtx file

	Old change notes from supertabular.doc are saved here:
%
%
% supertabular sty
% original idea:  Theo Jurriens 1988
%                 jurriens at fwn.rug.nl P.O Box 800, 9700 AV Groningen
%
% revised by:     Johannes Braams
%                 texniek at texniek.nl   TeXniek (NL)
% \def\fileversion{3.7c}
% \def\filename{supertabular sty}
% \def\filedate{1995/10/16}
%
% \changes{v3.7c}{1995/10/16}{No space after the argument of
%    supertabular led to a `mysterious' error because of the space
%    delemiting the argument}
% \changes{v3.7b}{1994/05/16}{Rewrote the page break deciding
%    algorithm again}
% \changes{v3.7b}{1994/05/16}{Started to convert to dtx format}
%
% 05.04.93  - Supertabular didn't work correctly in twocolumn mode.
% V 3.7a      Rewrote the mechanism for establishing the amount of
%             space that supertabular can use. This still needs further
%             thought. The algorithm to compute the places to break
%             the table is still a bit fragile, especially when p{}
%             columns are used.
% 10.07.92  - Still a problem in the combination of supertabular with array.sty
% V 3.6h      I overlooked the fact that array doesn't use \@tabulacr anymore
%             and it behaves differently with respect to \@startparbox.
% 03.07.92  - A problem in the combination of supertabular with array.sty
% V 3.6g      It can be solved by removing the \string from \def\tableformat
%             and passing \tableformat expanded to \tabular.
% 11.02.92  - Bug found by Michael Heissmeier when p{...} is used.
% V 3.6f      A change in LaTeX.tex didn't find its way into supertabular.
% 11/03/92 JB: The following change didn't find its way into the
%              \@sendpbox command. This caused a difference in linespacing
%              between a supertabular and a normal tabular.
% \def\@endpbox{\unskip\strut\par\egroup\hfil}
% % 14 Jan 89: Def of \@endpbox changed from
% %    \def\@endpbox{\par\vskip\dp\@arstrutbox\egroup\hfil}
% % so vertical spacing works out right if the last line of a `p' entry
% % has a descender.
%
% 01.08.91  - Take height of tabletail into account when computing the
% V 3.6e      maximum tableheight; add tolerance on first (partial) page
%             of the supertabular.
% 27.06.91  - Cured bug that made the first part of the table one line
% V 3.6d      shorter than the others. Appeared when supertabular was
%             used in a twocolumn environment.
% 26.06.91  - Made \@process@tablecaption a global macro. Previous caption
% V 3.6c      turned up on a table without one.
% 27.05.91  - Replaced \clearpage with \newpage to make supertabulars work
% V 3.6b      in a twocolumn environment. This also prevents all floats
%             from being printed.
% 15.02.91  - Because of the check for the use of tablefirsthead the
% V 3.6a      combination of an \hline in the head and an \hline as the first
%             thing in the data went wrong. The \futurelet in the definition
%             of \hline found \fi instead of \hline, so no \doublerulesep
%             was added.
%             Also had to modify the way the environments were defined.
%             The blank space (from the CR after the argument of \supertabular)
%             has to be gobbled. This can only be done using a construction
%             like \def\command#1 {...}. So removed the use of \newenvironment
% 04.02.91  - Added the commands \topcaption, \bottomcaption and \tablecaption
% V 3.6       to include a caption within the supertabular environment. The
%             default behaviour is to put the caption before the actual start
%             of the table.
%           - Also added \tablefirsthead and \tablelasttail to let the
%             user specify a different head for the first page of the table
%             and for consecutive pages as well as different tails for first
%             pages and the last one. If these commands are not used, the
%             default behaviour will be to use the value of \tablehead end
%             \tabletail
%           - Removed the need for the \noalign{\global\let\\=\@stabularcr}
%             commands by storing and resetting \@stabularcr
%
% 16.10.90  Added the supertabular* environment that was in an earlier
% V 3.5     version (2.0) by the original author
%           Reintroduced the version numbering
%
% revised by:     Gabriele Kruljac
%                 kruljac@ds0mpi11   Max-Planck-Institute Stuttgart
%
%
% 06.06.89  Correction: now care is taken of probably existing onecolumn
%           head (title or tables ...) in twocolumn sty.
%
% 10.05.89  Correction: the new \\ definition has been added to the
%           begin of each `sub'-tabular
%           Added: algorithm to produce the tabulars in twocolumn style
%
% 06.04.89  Correction: put \global statement in \end{supertabular}
%           into \noalign
%
% 22.02.89  Correction: restore the original meaning of \\ with
%           \end{supertabular}
%
% (Feb 89) The whole algorithm has been changed, so that I can use
%          the most features of a normal tabular:
%          \\  for new line, including  \\[#1]
%          p{...} in the preamble ...
%          Account is taken to \baselinestretch and \arraystretch
%         -I'm not counting the lines because of too much rounding errors
%          but instead I add the (estimated) used space in pt.
%         -The tablehead is taken into this algorithm of proofing, so
%          I really know how much space the head uses.
%         -When no p-arg is given I add a variable \midlineheight to
%          calculate the used space. To calculate \midlineheight I
%          take the \baselineskip, which is active when the supertabular
%          starts (\baselineskip includes the \value of \baselinestretch)
%          and multiply it with \arraystretch.
%         -When a p-arg is given the text will be stored in a box. So
%          I know the height I have to add. Also I reduce the maximum
%          pagesize, so that the last parbox on a page can get up to
%          max 4 lines without producing an overfull vbox.
%         -To do so I had to make some additions to LaTeX's tabular
%          commands. These new commands got a leading `s'.


==> anc/supertabular.dtx <==
% \iffalse meta-comment
%
% Copyright 1989-2026 Johannes L. Braams.  All rights reserved.
%
% This file is part of the supertabular package.
% ---------------------------------------------
%
% It may be distributed and/or modified under the
% conditions of the LaTeX Project Public License, either version 1.3c
% of this license or (at your option) any later version.
% The latest version of this license is in
%   http://www.latex-project.org/lppl.txt
% and version 1.3c or later is part of all distributions of LaTeX
% version 2005/12/01 or later.
%
% This work has the LPPL maintenance status "maintained".
%
% The Current Maintainer of this work is Johannes Braams.
%
% The list of all files belonging to the supertabular package is
% given in the file `MANIFEST.
%
% The list of derived (unpacked) files belonging to the distribution
% and covered by LPPL is defined by the unpacking scripts (with
% extension .ins) which are part of the distribution.
% \fi
%
% \CheckSum{1210}
% \iffalse
%% Sourcefile `supertabular.dtx'.
%%
%% Copyright (C) 1988 by Theo Jurriens 
%% Copyright (C) 1990-2026 by Johannes Braams texniek at texniek.nl
%%                            The Netherlands
%%                       all rights reserved.
%%
%%
%<*dtx>
\ProvidesFile{supertabular.dtx}
%</dtx>
%<package>\NeedsTeXFormat{LaTeX2e}
%<package>\ProvidesPackage{supertabular}
%<driver>\ProvidesFile{supertabular.drv}
%\ProvidesFile{supertabular.dtx}
              [2025/06/26 v4.2d the supertabular environment]
%
%<*driver>
\documentclass{ltxdoc}
\usepackage[debugshow,calculate]{supertabular}
\newcommand{\tbsp}{\rule{0pt}{18pt}}
\begin{document}
\providecommand{\Lenv}[1]{\textsf{#1}}
\providecommand{\pkg}[1]{\texttt{#1}}
\providecommand{\cls}[1]{\texttt{#1}}
\providecommand{\file}[1]{\texttt{#1}}
\DocInput{supertabular.dtx}
\end{document}
%</driver>
% \fi
%
%   \changes{v4.0a}{1996/11/28}{Cleanup of the code, now a \file{.dtx}
%      source file} 
%   \changes{v4.0c}{1997/02/20}{Replace \cs{tableformat} by
%      \cs{ST@tableformat} to prevent a clash with the \pkg{KOMA}
%      pacakage} 
%   \changes{v4.0f}{1997/04/10}{Repaired a few typos in the
%      documentation}
%   \changes{v4.1a}{1997/09/18}{Repaired a number of typos and added
%      contributed mpsupertabular environemnts} 
%   \changes{v4.1b}{1997/10/08}{Renamed \cs{@@tabularcr} to
%     \cs{org@tabularcr}}
%   \changes{v4.2a}{2020-06-27}{renamed \cs{ST@lineht} to \cs{ST@rowht}}
%   \changes{v4.2c}{2024/07/20}{A few documentation changes}
%
%  \GetFileInfo{supertabular.dtx}
%  \title{The \texttt{supertabular} environment\thanks{This file
%        has version number \fileversion, last
%        revised \filedate.}}
%  \author{Johannes Braams and Theo Jurriens}
%  \date{\filedate}
%  \maketitle
%
%  \section{Introduction}
%
%    The package \pkg{supertabular} offers a new environment, the
%    \Lenv{supertabular} environment. As the name indicates it is an
%    extension of the normal \Lenv{tabular} environment.
%
%    With the original \Lenv{tabular} environment a tabular must
%    always fit on \emph{one} page. If the tabular becomes too large
%    the text overwrites the page's bottom margin and you get an
%    \texttt{Overfull vbox} message. 
%
%    The \Lenv{supertabular} environment uses the \Lenv{tabular}
%    environment internally, but it evaluates the used space every
%    time it gets a |\\| command. If the tabular reaches the
%    textheight, it automatically inserts an optional tabletail, an
%    |\end{tabular}| command, starts a new page, a new
%    \Lenv{tabular} environment and inserts the optional tablehead on
%    the new page continuing the tabular.  
%
%  \section{User interface}
%
%    The package \pkg{supertabular} has three options, they control
%    the amount of information that is written to the \file{.log}
%    file. 
%    \begin{enumerate}
%    \item The option \textsf{errorshow} (the default) doens't write
%      any extra information. 
%    \item The option \textsf{pageshow} writes information about when
%      and why \pkg{supertabular} decides to break the tabular
%      environment in order to produce a new page. 
%    \item The option \textsf{debugshow} also adds information about
%      each row that is added to the tabular.
%    \item The option \textsf{estimate} (the default) has the package
%      use the old estimation-based algortihm to establish the height
%      of individual rows.
%    \item The option \textsf{calculate} has the package use the new
%      calculation-based algortihm to establish the height
%      of individual rows.
%    \end{enumerate}
%
%    Below is a description of the new commands and environments that
%    this package provides.
%
%  \DescribeMacro{\tablefirsthead}
%    The command |\tablefirsthead| takes one argument, it defines the
%    contents of the first occurence of the tabular head.\\ 
%    The use of this command is optional. Don't forget to close the
%    head by a |\\|.
%
%  \DescribeMacro{\tablehead}
%    The command |\tablehead| takes one argument, it defines the
%    contents of all subsequent ocurrences of the tabular head.\\ 
%    Don't forget to close the head by a |\\|
%
%  \DescribeMacro{\tabletail}
%    The command |\tabletail| takes one argument, it defines something
%    which should be inserted before each |\end{tabular}|, except
%    the last. 
%
%  \DescribeMacro{\tablelasttail}
%    The command |\tablelasttail| takes one argument, it defines
%    something which should be inserted before the last
%    |\end{tabular}|.\\
%    The use of this command is optional.
%
%  \DescribeMacro{\topcaption}
%  \DescribeMacro{\bottomcaption}
%  \DescribeMacro{\tablecaption}
%    These commands all take the same arguments as \LaTeX's standard
%    |\caption| command. They provide a caption for the super-table,
%    either at the top or at the bottom of the table. When
%    |\tablecaption| is used the caption will be placed at the
%    default location, which is at the top.
%
%  \DescribeEnv{supertabular}
%  \DescribeEnv{supertabular*}
%    The environments \Lenv{supertabular} and \Lenv{supertabular*}
%    can be used much like the standard \LaTeX\ environments
%    \Lenv{tabular} and \Lenv{tabular*}.
%
%  \DescribeEnv{mpsupertabular}
%  \DescribeEnv{mpsupertabular*}
%     The environments \Lenv{mpsupertabular} and
%    \Lenv{mpsupertabular*} work like the \Lenv{supertabular} and
%    \Lenv{supertabular*} environments but put each page into a
%    \Lenv{minipage} first. Thus it is possible to have footnotes
%    inside a \Lenv{mpsupertabular}. The footnotetext is printed at
%    the end of each page. 
% 
%  \DescribeMacro{\shrinkheight}
%    The allowed maximimum height of a part of the supertabular on a
%    page can be adjusted using the command |\shrinkheight|. It takes
%    one argument, the length with which to shrink (positive value) or
%    grow (negative value) the allowed height.
%
%  \section{Weak points}
%
%  \begin{itemize}
%  \item When the material of a normal entry (not a p-arg) becomes
%    larger than the estimated |\ST@rowht|, overfull |\vbox|es
%    will be produced. 
%  \item When the last p-arg on a page gets more than 4 lines
%    (probably even more than 3 lines) it will result in an  overfull
%    |\vbox|.  Also some combinations of |\baselinestretch|
%    |\arraystretch| and  a large font may lead to one row too much. 
%  \item if accidentally the last row of the tabular produces a
%    newpage, on the next page the tabletail will be written
%    immediately after the tablehead. Depending on the contents, this
%    may result in an error message regarding misplaced |\noalign|. 
%
%    A quick but not very elegant solution: shrink the allowed height
%    of the table with the command |\shrinkheight{...pt}| after the
%    first |\\| of the supertabular. 
%  \item The \Lenv{mpsupertabular} environment sometimes has problems 
%    with pagebreaks when footnotes appear in the lower part of the 
%    tabular. 
%  \end{itemize}
%
%  \section{Examples}
%
%  \DeleteShortVerb{\|}
%    Here is an example of a \Lenv{supertabular}. 
%    First,  here is (part of) the user input for the table below:
%\begin{verbatim}
%    \begin{center}
%    \tablefirsthead{%
%      \hline
%      \multicolumn{1}{|c}{\tbsp Number} &
%      \multicolumn{1}{c}{Number$^2$} &
%      Number$^4$ &
%      \multicolumn{1}{c|}{Number!} \\
%      \hline}
%    \tablehead{%
%      \hline
%      \multicolumn{4}{|l|}{\small\sl continued from previous page}\\
%      \hline
%      \multicolumn{1}{|c}{\tbsp Number} &
%      \multicolumn{1}{c}{Number$^2$} &
%      Number$^4$ &
%      \multicolumn{1}{c|}{Number!} \\
%      \hline}
%    \tabletail{%
%      \hline
%      \multicolumn{4}{|r|}{\small\sl continued on next page}\\
%      \hline}
%    \tablelasttail{\hline}
%    \bottomcaption{This table is split across pages}
%
%    \begin{supertabular}{|r@{\hspace{6.5mm}}|r@{\hspace{5.5mm}}|r|r|}
%    1   &     1  &        1  &           1    \\
%    2   &     4  &       16  &           2    \\
%    3   &     9  &       81  &           6    \\
%    4   &    16  &      256  &          24    \\[5mm]
%    ...
%    19  &   361  &   130321  &  1.21645100E+17\\
%    20  &   400  &   160000  &  2.43290200E+18\\
%    \end{supertabular}
%    \end{center}
%\end{verbatim}
%
%    Then the table should be split across the page boundary:    
%    \begin{center}
%    \tablefirsthead{%
%      \hline
%      \multicolumn{1}{|c}{\tbsp Number} &
%      \multicolumn{1}{c}{Number$^2$} &
%      Number$^4$ &
%      \multicolumn{1}{c|}{Number!} \\
%      \hline}
%    \tablehead{%
%      \hline
%      \multicolumn{4}{|l|}{\small\sl continued from previous page}\\
%      \hline
%      \multicolumn{1}{|c}{\tbsp Number} &
%      \multicolumn{1}{c}{Number$^2$} &
%      Number$^4$ &
%      \multicolumn{1}{c|}{Number!} \\
%      \hline}
%    \tabletail{%
%      \hline
%      \multicolumn{4}{|r|}{\small\sl continued on next page}\\
%      \hline}
%    \tablelasttail{\hline}
%    \bottomcaption{This table is split across pages}
%
%    \begin{supertabular}{|r@{\hspace{6.5mm}}|r@{\hspace{5.5mm}}|r|r|}
%    1\tbsp &  1  &        1  &           1    \\
%    2   &     4  &       16  &           2    \\
%    3   &     9  &       81  &           6    \\
%    4   &    16  &      256  &          24    \\[5mm]
%    5   &    25  &      625  &         120    \\
%    6   &    36  &     1296  &         720    \\
%    7   &    49  &     2401  &        5040    \\
%    8   &    64  &     4096  &       40320    \\
%    9   &    81  &     6561  &      362880    \\
%    10  &   100  &    10000  &     3628800    \\
%    11  &   121  &    14641  &    39916800    \\
%    12  &   144  &    20736  &   479001600    \\[.5cm]
%    \hline & & & \\
%    13  &   169  &    28561  &  6.22702080E+9 \\[1cm]
%    14  &   196  &    38416  &  8.71782912E+10\\
%    15  &   225  &    50625  &  1.30767437E+12\\
%    16  &   256  &    65536  &  2.09227899E+13\\
%    17  &   289  &    83521  &  3.55687428E+14\\[5mm]
%    18  &   324  &   104976  &  6.40237370E+15\\
%    19  &   361  &   130321  &  1.21645100E+17\\
%    20  &   400  &   160000  &  2.43290200E+18\\
%    \end{supertabular}
%    \end{center}
%
%    Here is another example whith a \texttt{p} column-definition. The
%    tablehead is the same as above. The tabletail is a double
%    \verb|\hline|; \verb|\arraystretch| is set to \texttt{1.5} and
%    the font size is \verb|\small|. 
%
%    \begin{center}
%    \tablefirsthead{%
%      \hline
%      \multicolumn{1}{|c}{\tbsp Number} &
%      \multicolumn{1}{c}{Number$^2$} &
%      Number$^4$ &
%      \multicolumn{1}{c|}{Number!} \\
%      \hline}
%    \tablelasttail{\hline\hline}
%    \topcaption{This table should also be split accross pages.}
%    \renewcommand{\arraystretch}{1.5}
%    \small
%    \begin{supertabular}{| r@{\hspace{6.5mm}}|%
%                           r@{\hspace{5.5mm}}| r p{5cm}|}
%    1  &  1  &  1  &  \tbsp here is a relative short entry \\
%    2  &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    3  &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    4  &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    5  &  1  &  1  &  here is a relative short entry \\
%    6  &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    7  &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    8  &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    9  &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    10 &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    11 &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    12 &  1  &  1  &  here is a relative short entry \\
%    13 &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    14 &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    15 &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    16 &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    17 &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    18 &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    \end{supertabular}
%    \end{center}
%
%    Here is the same table again, but this time using the
%    \Lenv{supertabular*} environment and stretching the table to the
%    full width of the text. 
%
%    \begin{center}
%    \tablefirsthead{%
%      \hline
%      \multicolumn{1}{|c}{\tbsp Number} &
%      \multicolumn{1}{c}{Number$^2$} &
%      Number$^4$ &
%      \multicolumn{1}{c|}{Number!} \\
%      \hline}
%    \tablelasttail{\hline\hline}
%    \topcaption{This table should also be split accross pages.}
%    \renewcommand{\arraystretch}{1.5}
%    \small
%    \begin{supertabular*}{\textwidth}%
%                         {| r@{\extracolsep{6.5mm plus 1fil}}|%
%                            r@{\extracolsep{5.5mm plus 0.5fil}}|%
%                            r@{\extracolsep{0mm plus 0.1fil}}%
%                            p{5cm}|}
%    1  &  1  &  1  &  \tbsp here is a relative short entry \\
%    2  &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    3  &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    4  &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    5  &  1  &  1  &  here is a relative short entry \\
%    6  &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    7  &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    8  &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    9  &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    10 &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    11 &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    12 &  1  &  1  &  here is a relative short entry \\
%    13 &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    14 &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    15 &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    16 &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    17 &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    18 &  1  &  1  &  and here is a long entry, where line breaks
%                      and line breaks and line breaks have to occur\\
%    \end{supertabular*}
%    \end{center}
%
%  \MakeShortVerb{\|}
%
%  \section{Known problems}
%
%    \begin{itemize}
%    \item When a float occurs on the same page as the start of a
%      supertabular you can expect unexpected results. 
%
%      When the float was defined on the same page you might end up
%      with the first part of the supertabular on a page by its own. 
%
%    \item You should not use the supertabular \emph{inside} a
%      floating-environment such as \texttt{table} as this will result
%      in \TeX\ trying to put the whole supertabular on \emph{one}
%      page. 
%
%    \item In some instances you might still end up with overfull
%      |\vbox| messages. 
%
%    \item Sometimes the last page of the supertabular contains just
%       an empty head an tail. 
%    \end{itemize}
%  \StopEventually{}
%
%  \section{The Implementation}
%    First we define a few options that control the level of tracing
%    output this package delivers. the option \textsf{errorshow} is the
%    default situation.
% \changes{v4.1f}{2019/01/16}{The value for \cs{C@tracingst} needs to
%    be 3 instead of 2} 
%    \begin{macrocode}
%<*package>
\newcount\c@tracingst
\DeclareOption{errorshow}{\c@tracingst\z@}
\DeclareOption{pageshow}{\c@tracingst\thr@@}
\DeclareOption{debugshow}{\c@tracingst5\relax}
%    \end{macrocode}
%    In version 4.1g a new way of determining the height of the
%    average row was introduced. Instead of using an estimation, based
%    on the value of |\baselineskip| a computation was introduced,
%    based on the size of the |\strutbox|. The effect of this new
%    method was that the parial tabulars fill the page better, so less
%    \texttt{underfull vbox} message would appear. Unfortunately this
%    had a negative effect on existing documents (that don;t come out
%    like they used to) and especially when a very small font
%    (|\tiny| or |\scriptsize| was chosen for the tabular and the
%    cells contain subscripts or superscripts. It turned out that the
%    heigth and depth of a formula like $5^5_5$ exceeds the size of
%    |\strutbox|. The result is that the rows have more height (and/or
%    depth) thatn what the algorithm computed. Hence, when more rows
%    are added to the partial tabular than fit on the page. Especially
%    on the first part thisis a probem as the partial tabular becomes
%    too high and doesn't fit in the avialbale space. \TeX\ then
%    decides to move it to the next page, resulting in two
%    consecutive pages that have a lot of white space on them.
% \changes{v4.2a}{2020-06-27}{Two new options to choose the
%    computation algorithhm}
%    \begin{macrocode}
\DeclareOption{calculate}{\def\ST@calculate@rowht{\ST@compute@rowht}}
\DeclareOption{estimate}{\def\ST@calculate@rowht{\ST@estimate@rowht}}
%\def\ST@calculate@rowht{\ST@estimate@rowht}
%    \end{macrocode}
%    The default for the options is to only show errors and use the
%    old estmation algorithm (so as not to break old documents).
%    \begin{macrocode}
\ExecuteOptions{errorshow,estimate}
\ProcessOptions
%    \end{macrocode}
%
% \begin{macro}{\topcaption}
% \begin{macro}{\bottomcaption}
%    The user-commands |\topcaption| and |\bottomcaption| set the
%    flag |@topcaption| to determine where to put the
%    tablecaption. The default is to put the caption on the top of
%    the table 
%    \begin{macrocode}
\newif\if@topcaption \@topcaptiontrue
\def\topcaption{\@topcaptiontrue\tablecaption}
\def\bottomcaption{\@topcaptionfalse\tablecaption}
%    \end{macrocode}
% \end{macro}
% \end{macro}
%
% \begin{macro}{\tablecaption}
%    This command has to function exactly like |\caption| does, except
%    it has to store its argument (and the optional argument) for
%    later processing \emph{within} the supertabular environment. 
%
%    \begin{macrocode}
\long\def\tablecaption{%
  \refstepcounter{table}\@dblarg{\@xtablecaption}}
\long\def\@xtablecaption[#1]#2{%
  \long\gdef\@process@tablecaption{\ST@caption{table}[#1]{#2}}}
\global\let\@process@tablecaption\relax
%    \end{macrocode}
% \end{macro}
%
%  \begin{macro}{\ifST@star}
%    This switch is used in the internal macros to remember which
%    kind of environment was started.
%    \begin{macrocode}
\newif\ifST@star
%    \end{macrocode}
%  \end{macro}
%
%  \begin{macro}{\ifST@mp}
%    This switch is used in the internal macros to remember if the
%    tabular should be put into a minipage.
% \changes{v4.1a}{1997/09/18}{Added \cs{ifST@mp} switch}
%    \begin{macrocode}
\newif\ifST@mp
%    \end{macrocode}
%  \end{macro}
%
%  \begin{macro}{\ST@wd}
%    For the \Lenv{supertabular*} environment it is necessary to
%    store the intended width of the tabular.
%    \begin{macrocode}
\newdimen\ST@wd
%    \end{macrocode}
%  \end{macro}
%
%  \begin{macro}{\ST@rightskip}
% \changes{v4.1a}{1997/09/18}{Dimen register added}
%  \begin{macro}{\ST@leftskip}
% \changes{v4.1a}{1997/09/18}{Dimen register added}
%  \begin{macro}{\ST@parfillskip}
% \changes{v4.1a}{1997/09/18}{Dimen register added}
%    For the \Lenv{mpsupertabular} environments we need special
%    versions of |\leftskip|, |\rightskip| and |\parfillskip|.
%    \begin{macrocode}
\newskip\ST@rightskip
\newskip\ST@leftskip 
\newskip\ST@parfillskip
%    \end{macrocode}
%  \end{macro}
%  \end{macro}
%  \end{macro}
%
%  \begin{macro}{\ST@captionroom}
% \changes{v4.1g}{2020/02/02}{New macro}
%    When a supertabular is preceded by a caption that fact might not
%    yet be visible in the amount of space occupoed on the page
%    sofar. Therefore we include the possibility to reduce the height
%    of the first part of the supertabular. In order to this we need a
%    macro that indicates a caption has been put in front of the
%    table. We do this to reduce the risk that the first part of the
%    table is too high after all and is pushed onto the next page due
%    to an overfull |\vbox| condition.
%    \begin{macrocode}
\def\ST@captionroom{\z@}
%    \end{macrocode}
%  \end{macro}
%
%  
%  \begin{macro}{\ST@caption}
%    This is a redefinition of LaTeX's |\@caption|, |\@makecaption| is
%    called within a group so as not to return to |\normalsize|
%    globally. Also a fix is made for the `feature' of the
%    |\@makecaption| of the document class \cls{article} and friends
%    that a caption \textbf{always} gets a |\vskip 10pt| at the top
%    and \textbf{none} at the bottom. If a user wants to precede his
%    table with a caption this results in a collision. 
%
% \changes{v4.1g}{2020/02/02}{Record the fact that a caption has
%    preceeded the table by setting \cs{ST@captionroom}}
%    \begin{macrocode}
\long\def\ST@caption#1[#2]#3{\par%
  \addcontentsline{\csname ext@#1\endcsname}{#1}%
                  {\protect\numberline{%
                      \csname the#1\endcsname}{\ignorespaces #2}}
  \begingroup
    \@parboxrestore
    \normalsize
    \if@topcaption \vskip -10\p@ \fi
    \@makecaption{\csname fnum@#1\endcsname}{\ignorespaces #3}\par
    \if@topcaption \vskip 10\p@ \gdef\ST@captionroom{20\p@}\fi
  \endgroup}
%    \end{macrocode}
%  \end{macro}
%
%  \begin{macro}{\tablehead}
% \changes{v4.0a}{1996/11/28}{Locally reset \cs{}\cs{} to \cs{cr}}
%  \begin{macro}{\tablefirsthead}
%    |\tablehead| activates the new tabular |\cr| commands.
% \changes{v4.0i}{1997/09/18}{Don't reset \cs{}\cs{} to \cs{cr}, but
%    to \cs{@tabularcr}} 
% \changes{v4.1b}{1997/10/08}{Not \cs{@tabularcr} but
%    \cs{org@tabularcr}}
% \changes{v4.2b}{2021-02-14}{When the argument is empty the internal
%    macro \cs{@tablehead} needs to be empty as well.} 
%    \begin{macrocode}
\newcommand\tablehead[1]{%
  \def\@ST@arg{#1}%
  \ifx\@ST@arg\@empty\gdef\@tablehead{}\else
    \gdef\@tablehead{%
    \noalign{%
        \global\let\@savcr=\\
        \global\let\\=\org@tabularcr}%
      #1%
      \noalign{\global\let\\=\@savcr}}%
  \fi}
\tablehead{}
%    \end{macrocode}
%    It's possible to specify a different tablehead for the first
%    `part' of the table. That only needs to be used once so it
%    `undefines' itself at the end. That way we make sure that it
%    doesn't accidentally get used for a second supertabular in the
%    document.
% \changes{v4.1f}{2019/01/12}{\cs{\@table@first@head} needs the same
%    definition as \cs{\@tablehead} (found by FMi)}
% \changes{v4.2b}{2021-02-14}{When the argument is empty the internal
%    macro \cs{@table@first@head} needs to be empty as well.} 
%    \begin{macrocode}
\newcommand\tablefirsthead[1]{%
  \def\@ST@arg{#1}%
  \ifx\@ST@arg\@empty\gdef\@table@first@head{}\else
    \gdef\@table@first@head{%
      \noalign{%
        \global\let\@savcr=\\
        \global\let\\=\org@tabularcr}%
      #1%
      \noalign{%
        \global\let\\=\@savcr
        \global\let\@table@first@head\undefined
      }}%
  \fi}
%    \end{macrocode}
%  \end{macro}
%  \end{macro}
%
%  \begin{macro}{\tabletail}
%  \begin{macro}{\tablelasttail}
%    If the user uses an extra amount of tabular-data (like
%    |\multicolumn|) in |\tabletail| \TeX\ starts looping because of
%    the definition of |\ST@cr|. So make |\\| act just like a
%    |\@tabularcr| inside this tail to prevent the loop.  Save and
%    restore the value of |\\|.
%
% \changes{v4.0i}{1997/09/18}{Don't reset \cs{}\cs{} to \cs{cr}, but
%    to \cs{@tabularcr}} 
% \changes{v4.1b}{1997/10/08}{Not \cs{@tabularcr} but
%    \cs{org@tabularcr}}
% \changes{v4.2b}{2021-02-14}{When the argument is empty the internal
%    macro \cs{@tabletail} needs to be empty as well.} 
%    \begin{macrocode}
\newcommand\tabletail[1]{%
  \def\@ST@arg{#1}%
  \ifx\@ST@arg\@empty\gdef\@tabletail{}\else
    \gdef\@tabletail{%
      \noalign{%
        \global\let\@savcr=\\
        \global\let\\=\org@tabularcr}%
      #1%
      \noalign{\global\let\\=\@savcr}}%
  \fi}
\tabletail{}
%    \end{macrocode}
%    It's possible to specify a different tabletail for the last
%    `part' of the table. That only needs to be used once so it
%    `undefines' itself at the end. That way we make sure that it
%    doesn't accidentally get used for a second supertabular in the
%    document.
% \changes{v4.1f}{2019/01/12}{\cs{\@table@last@tail} needs the same
%    definition as \cs{\@tabletail}}
% \changes{v4.2b}{2021-02-14}{When the argument is empty the internal
%    macro \cs{@tabletail} needs to be empty as well.} 
%    \begin{macrocode}
\newcommand\tablelasttail[1]{%
  \def\@ST@arg{#1}%
  \ifx\@ST@arg\@empty\gdef\@table@last@tail{}\else
    \gdef\@table@last@tail{%
      \noalign{%
        \global\let\@savcr=\\
        \global\let\\=\org@tabularcr}%
      #1%
      \noalign{%
        \global\let\\=\@savcr
        \global\let\@table@last@tail\undefined
      }}%
  \fi}
%    \end{macrocode}
%  \end{macro}
%  \end{macro}
%
%  \begin{macro}{\sttraceon}
% \changes{v3.7b}{1994/05/16}{Added macro}
%  \begin{macro}{\sttraceoff}
% \changes{v3.7b}{1994/05/16}{Added macro}
%    There now is a possiblity to follow the decisions supertabular
%    makes about breaking the tabular. This has to be enabled when
%    converting this file with \texttt{docstrip} to a \texttt{.sty}
%    file. 
%    \begin{macrocode}
\newcommand\sttraceon{\c@tracingst5\relax}
\newcommand\sttraceoff{\c@tracingst\z@}
%    \end{macrocode}
%  \end{macro}
%  \end{macro}
%
%  \begin{macro}{\ST@trace}
%    A macro that gets the trace message as its argument
%    \begin{macrocode}
\newcommand\ST@trace[2]{%
  \ifnum\c@tracingst>#1\relax
    \GenericWarning
      {(supertabular)\@spaces\@spaces}
      {Package supertabular: #2}%
  \fi
  }
%    \end{macrocode}
%  \end{macro}
%
%  \begin{macro}{\ST@trace@cr}
%    A variant of |\ST@trace| that can be called from within |\\| as
%    that command is looking for an optional argument and will end up
%    scanning the next line.
%  \begin{macro}{\ST@save@lineno}
% \changes{v4.1f}{2019/01/18}{Added a macro to save the current input
%    linenumber}
%    But because this variant is called from within |\\| we need to
%    save the current input linenumber before \TeX\ starts scanning
%    for the optional argument. If we don't, the reported linenumber
%    depends on whether or not the optional argument is present...
%    \begin{macrocode}
\newcommand\ST@save@lineno{%
  \expandafter\gdef\expandafter\ST@LineNo\expandafter{%
    \the\inputlineno}}
%    \end{macrocode}
%    Within |\ST@trace@cr| we can than locally modify |\on@line| to
%    use this saved line number.
%    \begin{macrocode}
\newcommand\ST@trace@cr[2]{%
  \ifnum\c@tracingst>#1\relax
  \begingroup
  \edef\on@line{ on input line \ST@LineNo}%
    \GenericWarning
      {(supertabular)\@spaces\@spaces}
      {Package supertabular: #2}%
  \endgroup
  \fi
  }
%    \end{macrocode}
% \end{macro}
% \end{macro}
%
%  \begin{macro}{\ST@pageleft}
% \changes{v3.7b}{1994/05/16}{Renamed from \cs{maxsize}}
% \changes{v4.0a}{1996/11/28}{Renamed from \cs{page@left}}
%    This register holds the estimate of the amount of space left over
%    on the current page. This is used in the decision when to start a
%    new page.
%    \begin{macrocode}
\newdimen\ST@pageleft
%    \end{macrocode}
%  \end{macro}
%
%  \begin{macro}{\shrinkheight}
% \changes{v4.0a}{1996/11/28}{New command}
% \changes{v4.0h}{1997/05/20}{This command should use \cs{advance} but
%    didn't...} 
%    A command to diminish the value of |\ST@pageleft| if necessary.
%    \begin{macrocode}
\newcommand*\shrinkheight[1]{%
  \noalign{\global\advance\ST@pageleft-#1\relax}}
%    \end{macrocode}
%  \end{macro}
%
%  \begin{macro}{\setSTheight}
% \changes{v4.0h}{1997/05/10}{New command}
%    A command to set the value of |\ST@pageleft| if necessary.
%    \begin{macrocode}
\newcommand*\setSTheight[1]{%
  \noalign{\global\ST@pageleft=#1\relax}}
%    \end{macrocode}
%  \end{macro}
%
%  \begin{macro}{\ST@headht}
%  \begin{macro}{\ST@tailht}
%    The register |ST@headht| will hold the height of the first head
%    of a \Lenv{supertabular} environment; the register |\ST@tailht|
%    will hold the height of table tail (if any)
%    \begin{macrocode}
\newdimen\ST@headht
\newdimen\ST@tailht
%    \end{macrocode}
%  \end{macro}
%  \end{macro}
%
%  \begin{macro}{\ST@pagesofar}
%    The register |\ST@pagesofar| is used to store the estimate of the
%    amount of page already filled up.
%    \begin{macrocode}
\newdimen\ST@pagesofar
%    \end{macrocode}
%  \end{macro}
%
%  \begin{macro}{\ST@pboxht}
%    The measured (total) height  of a parbox-argument
%    \begin{macrocode}
\newdimen\ST@pboxht
%    \end{macrocode}
%  \end{macro}
%
% \changes{v4.0b}{1997/02/04}{Removed the use of \cs{ST@pboxcorr},
%    correction seems to be no longer necessary}
%
%  \begin{macro}{\ST@rowht}
%  \begin{macro}{\ST@stretchht}
% \changes{v4.0g}{1997/04/12}{Dimension register added}
%  \begin{macro}{\ST@prevht}
% \changes{v4.0g}{1997/04/12}{Dimension register added}
%    The estimated height of a normal row is stored in
%    |\ST@rowht|. The dimension register |\ST@stretchht| was used to
%    store the difference between the `normal' row height and the
%    row height when |\arraystretch| has a non-standard value. This
%    was used in the case where p-box entries are added to the
%    tabular. The dimension register |\ST@prevht| is used to store the
%    height of the previous row, to use it as an estimate for the
%    height of the next row. This is needed for a better estimate of
%    when to break the tabular. 
%    \begin{macrocode}
\newdimen\ST@rowht
\newdimen\ST@prevht
%    \end{macrocode}
%  \end{macro}
%  \end{macro}
%  \end{macro}
%
%  \begin{macro}{\ST@toadd}
%    When a tabular row is ended with |\\[...]| we need to temporarily
%    store the optional argument in |\ST@toadd|.
%    \begin{macrocode}
\newdimen\ST@toadd
%    \end{macrocode}
%  \end{macro}
%
%  \begin{macro}{\ST@dimen}
%    A private scratch dimension register.
%    \begin{macrocode}
\newdimen\ST@dimen
%    \end{macrocode}
%  \end{macro}
%
%  \begin{macro}{\ST@pbox}
%    A box register to temporarily store the contents of a parbox.
%    \begin{macrocode}
\newbox\ST@pbox
%    \end{macrocode}
%  \end{macro}
%
%  \begin{macro}{\ST@tabularcr}
%  \begin{macro}{\ST@xtabularcr}
%  \begin{macro}{\ST@argtabularcr}
%    These are redefinitions of |\@tabularcr| and |\@xtabularcr|. This
%    is needed to include |\ST@cr| in the definition of
%    |\@xtabularcr|. 
%
%    All redefined macros have names that are similar to the original
%    names, except with a leading 'ST'.
%    \begin{macrocode}
% \changes{v4.1f}{2019/01/18}{Save the input linenumber before \TeX\
%    scans for an optional argument}
\def\ST@tabularcr{%
  {\ifnum0=`}\fi
  \ST@save@lineno
  \@ifstar{\ST@xtabularcr}{\ST@xtabularcr}}
\def\ST@xtabularcr{%
  \@ifnextchar[%]
    {\ST@argtabularcr}%
    {\ifnum0=`{\fi}\cr\ST@cr}}
%    \end{macrocode}
%  \end{macro}
%  \end{macro}
%
%    \begin{macrocode}
\def\ST@argtabularcr[#1]{%
  \ifnum0=`{\fi}%
  \ifdim #1>\z@
    \unskip\ST@xargarraycr{#1}
  \else 
    \ST@yargarraycr{#1}%
  \fi}
%    \end{macrocode}
%  \end{macro}
%
%  \begin{macro}{\ST@xargarraycr}
%  \begin{macro}{\ST@yargarraycr}
%    In this case we need to copy the value of the optional argument
%    of |\\| in our private register |\ST@toadd|.
%    \begin{macrocode}
\def\ST@xargarraycr#1{%
  \@tempdima #1\advance\@tempdima \dp \@arstrutbox
  \vrule \@height\z@ \@depth\@tempdima \@width\z@ \cr
  \noalign{\global\ST@toadd=#1}\ST@cr}
%    \end{macrocode}
%  \end{macro}
%
%    Here we need to insert |\ST@cr|
%    \begin{macrocode}
\def\ST@yargarraycr#1{%
  \cr\noalign{\vskip #1\global\ST@toadd=#1}\ST@cr}
%    \end{macrocode}
%  \end{macro}
%
%  \begin{macro}{\ST@startpbox}
%    The macros that deal with parbox columns need to be redefined,
%    because we need to know the size of the parbox.
% \changes{v4.0b}{1997/02/04}{Removed use of \cs{ST@pboxcorr}}
%    \begin{macrocode}
\def\ST@startpbox#1{%
%    \end{macrocode}
%    To achieve our goal we need to save the text in box.
%    \begin{macrocode}
  \setbox\ST@pbox\vtop\bgroup\hsize#1\@arrayparboxrestore}
%    \end{macrocode}
%  \end{macro}
%
%  \begin{macro}{\ST@astartpbox}
%    Our version of |\@astartpbox| for \pkg{array}.
% \changes{v4.0b}{1997/02/04}{Removed use of \cs{ST@pboxcorr}}
%    \begin{macrocode}
\def\ST@astartpbox#1{%
  \bgroup\hsize#1%
  \setbox\ST@pbox\vtop\bgroup\hsize#1\@arrayparboxrestore}
%    \end{macrocode}
%  \end{macro}
%
%  \begin{macro}{\ST@endpbox}
%  \begin{macro}{\ST@aendpbox}
% \changes{v4.0a}{1996/11/30}{Made definitions up to date with
%    \file{latex.ltx} (1996/06/01)} 
%    Our version of |\@endpbox| and |\@aendpbox|.
%    \begin{macrocode}
\def\ST@endpbox{%
  \@finalstrut\@arstrutbox\par\egroup
  \ST@dimen=\ht\ST@pbox
  \advance\ST@dimen by \dp\ST@pbox
  \ifnum\ST@pboxht<\ST@dimen
    \global\ST@pboxht=\ST@dimen
  \fi
  \ST@dimen=\z@
  \box\ST@pbox\hfil}
%    \end{macrocode}
%    The version for \pkg{array}
%    \begin{macrocode}
\def\ST@aendpbox{%
  \@finalstrut\@arstrutbox\par\egroup
  \ST@dimen=\ht\ST@pbox
  \advance\ST@dimen by \dp\ST@pbox
  \ifnum\ST@pboxht<\ST@dimen
    \global\ST@pboxht=\ST@dimen
  \fi
  \ST@dimen=\z@
  \unvbox\ST@pbox\egroup\hfil}
%    \end{macrocode}
%  \end{macro}
%  \end{macro}
%
% \begin{macro}{\ST@compute@rowht}
% \changes{v4.1g}{2020/02/02}{New macro \cs{ST@compute@rowht} to
%    replace \cs{ST@estimate@rowht}} 
% \changes{v4.2a}{2020-06-27}{Make sure that \cs{ST@rowht} is large
%    enough to take subscripts and superscripts into account}
%    The height of a row in an array environemnt can be computed as:
%    \begin{itemize}
%      \item the height of the strutbox |\ht\strutbox| (plus
%        |\extrarowheight| when the \pkg{array} package is loaded),
%      \item multiplied by arraystretch,
%      \item plus the depth of the strutbox (|\dp\strutbox|) mulitplied
%        by |\arraystretch|.
%    \end{itemize}
%    \begin{macrocode}
\def\ST@compute@rowht{%
%    \end{macrocode}
%    Temporarily store a formula with superscript and subscript in a
%    box in order to be able to measure its height and depth.
%    \begin{macrocode}
  \setbox\@tempboxa=\vbox{\@arrayparboxrestore $5^5_5$}
%    \end{macrocode}
%    Use the largest height of either |\@tempboxa| or |\strutbox|.
%    \begin{macrocode}
  \ifnum\ht\@tempboxa>\ht\strutbox
    \ST@rowht=\ht\@tempboxa
  \else
    \ST@rowht=\ht\strutbox
  \fi
%    \end{macrocode}
%    If the \textsf{array} pacakge is used we need to add the
%    value of |\extrarowheight|.
%    \begin{macrocode}
  \ifx\extrarowheight\undefined\else
    \advance \ST@rowht by \extrarowheight
  \fi
%    \end{macrocode}
%    Also use the largest depth of either |\@tempboxa| or |\strutbox|.
%    \begin{macrocode}
  \ifnum\dp\@tempboxa>\dp\strutbox
    \advance\ST@rowht \dp\@tempboxa
  \else
    \advance\ST@rowht \dp\strutbox
  \fi
%    \end{macrocode}
%    And finally multiply by |\arraystretch|.
%    \begin{macrocode}
  \ST@rowht = \arraystretch\ST@rowht
%    \end{macrocode}
%    \begin{macrocode}
  \ST@trace\tw@{Normal Row height: \the\ST@rowht}%
  }
%    \end{macrocode}
% \end{macro}
%    
% \begin{macro}{\ST@estimate@rowht}
%    Estimates the height of normal line taking |\arraystretch| into
%    account. Also computes the difference between a normal line and a
%    `stretched' one.
% \changes{v4.0b}{1997/02/04}{Removed use of \cs{ST@pboxcorr}}
% \changes{v4.0g}{1997/04/12}{Added the computation of
%    \cs{ST@stretchht}}
% \changes{v4.2a}{2020-06-27}{removed the computation of
%    \cs{ST@stretchht} as it is no longer used} 
% \begin{macrocode}
\def\ST@estimate@rowht{%
  \ST@rowht=\arraystretch \baslineskp
  \global\advance\ST@rowht by 1\p@
  \ST@trace\tw@{Average Row height: \the\ST@rowht}%
}
%    \end{macrocode}
% \end{macro}
%
% \begin{macro}{\@calfirstpageht}
% \changes{v3.7a}{1993/04/05}{Renamed from \cmd\calpage}
%    Estimates the space left on the current page and decides whether
%    the tabular can be started on this page or on a new page.
%    \begin{macrocode}
\def\@calfirstpageht{%
  \ST@trace\tw@{Calculating height of tabular on first page}%
%    \end{macrocode}
%    The \TeX\ register |\pagetotal| contains the height of the page
%    sofar, the \LaTeX\ register |\@colroom| contains the height of
%    the column.
%    \begin{macrocode}
  \global\ST@pagesofar\pagetotal
  \global\ST@pageleft\@colroom
  \ST@trace\tw@{Height of text = \the\pagetotal; \MessageBreak
                Height of page = \the\ST@pageleft}%
%    \end{macrocode}
%    When we are in twocolumn mode \TeX\ may still be collecting
%    material for the first column although there seems to be no space
%    left. In this case we have to check against two times |\ST@pageleft|.
%    \begin{macrocode}
  \if@twocolumn
    \ST@trace\tw@{two column mode}%
    \if@firstcolumn
     \ST@trace\tw@{First column}%
      \ifnum\ST@pagesofar > \ST@pageleft 
        \global\ST@pageleft=2\ST@pageleft
        \ifnum\ST@pagesofar > \ST@pageleft
          \newpage\@calnextpageht
          \ST@trace\tw@{starting new page}%
        \else
%    \end{macrocode}
%    In this case we're in the second column, so we have to compensate
%    for the material in the first column.
%    \begin{macrocode}
          \ST@trace\tw@{Second column}%
          \global\advance\ST@pageleft -\ST@pagesofar
          \global\advance\ST@pageleft -\@colroom
        \fi
%    \end{macrocode}
%    When |\ST@pagesofar| is smaller than |\ST@pageleft| \TeX\ is
%    still collecting material for the first column, so we can start a
%    new tabular environment like we do on a single column page.
% \changes{v4.0i}{1997/09/17}{Added initialisation for the case where
%    the first column isn't full yet} 
%    \begin{macrocode}
      \else
        \global\advance\ST@pageleft by -\ST@pagesofar
        \global\ST@pagesofar\z@
      \fi
    \else
%    \end{macrocode}
%    When we end up here, \TeX\ has already decided it had enough
%    material for the first column and is building the second column.
% \changes{v4.1a}{1997/09/27}{Added initialisation for 2nd column of
%    twocolumn mode} 
%    \begin{macrocode}
      \ST@trace\tw@{Second column}
      \ifnum\ST@pagesofar > \ST@pageleft
        \ST@trace\tw@{starting new page}%
        \newpage\@calnextpageht
      \else
        \global\advance\ST@pageleft by -\ST@pagesofar
        \global\ST@pagesofar\z@
      \fi
    \fi
  \else
%    \end{macrocode}
%    In one column mode there is a simple decision.
%    \begin{macrocode}
    \ST@trace\tw@{one column mode}%
    \ifnum\ST@pagesofar > \ST@pageleft
      \ST@trace\tw@{starting new page}%
      \newpage\@calnextpageht
%    \end{macrocode}
%    When we are not starting a new page subtract the size of the
%    material already on it from the available space.
%    \begin{macrocode}
    \else
      \global\advance\ST@pageleft by -\ST@pagesofar
      \global\ST@pagesofar\z@
    \fi
  \fi
%    \end{macrocode}
%    When a caption preceeds the first part of the tabular we need to
%    reduce the available height on the page by |\ST@captionroom|.
% \changes{v4.1g}{2020/02/02}{Reduce the available height left on the
%    page when a caption preceeded the table} 
%    \begin{macrocode}
  \if@topcaption\advance\ST@pageleft-\ST@captionroom\fi
  \ST@trace\tw@{Available height: \the\ST@pageleft}%
%    \end{macrocode}
%    Now we need to know the height of the head of the table. In order
%    to measure this we typeset it in a normal \Lenv{tabular}
%    environment.
%    \begin{macrocode}
  \ifx\@@tablehead\@empty
    \ST@headht=\z@
  \else
    \setbox\@tempboxa=\vbox{\@arrayparboxrestore
      \ST@restore
      \expandafter\tabular\expandafter{\ST@tableformat}%
      \@@tablehead\endtabular}%
    \ST@headht=\ht\@tempboxa\advance\ST@headht\dp\@tempboxa
  \fi
  \ST@trace\tw@{Height of head: \the\ST@headht}%
%    \end{macrocode}
%    To decide when to start a new page, we need to know the vertical
%    size of the tail of the table.
%    \begin{macrocode}
  \ifx\@tabletail\@empty
    \ST@tailht=\z@
  \else
    \setbox\@tempboxa=\vbox{\@arrayparboxrestore
      \ST@restore
      \expandafter\tabular\expandafter{\ST@tableformat}
        \@tabletail\endtabular}
    \ST@tailht=\ht\@tempboxa\advance\ST@tailht\dp\@tempboxa
  \fi
%    \end{macrocode}
%    We add the average height of a row to this because when we
%    decide to continue the tabular we need to have enough space left
%    for one row \emph{and} the tail.
%    \begin{macrocode}
  \advance\ST@tailht by \ST@rowht
  \ST@trace\tw@{Height of tail: \the\ST@tailht}%
  \ST@trace\tw@{Maximum height of tabular: \the\ST@pageleft}%
  \@tempdima\ST@headht
%    \end{macrocode}
% \changes{v4.0b}{1997/02/04}{Base the decision whether to start on a
%    new page on the total of headheight, tailht and rowht}
%    Now we decide whether we can continue on the current page or
%    whether we need to start on a new page. We assume that the
%    minimum height of a tabular is the height of the head, the tail
%    and one row of data. If that doesn't fit a new page is started.
%    \begin{macrocode}
  \advance\@tempdima\ST@rowht
  \advance\@tempdima\ST@tailht
  \ST@trace\tw@{Minimum height of tabular: \the\@tempdima}%
  \ifnum\@tempdima>\ST@pageleft
    \ST@trace\tw@{starting new page}%
    \newpage\@calnextpageht
  \fi
%    \end{macrocode}
%    Take the height of the table into account,sosubstract it from the
%    available height. We need to do it like this because the |\\|
%    inside the definition of |\@@tablehead| have their normal
%    definition.
% \changes{v4.1g}{2020/02/02}{Subtract the height of the tablehead
%    from the available space}
%    \begin{macrocode}
  \advance\ST@pageleft-\ST@headht
}
%    \end{macrocode}
% \end{macro}
%
% \begin{macro}{\@calnextpageht}
% \changes{v3.7a}{1993/04/05}{Macro added}
% \changes{v4.0b}{1997/02/04}{Removed use of \cs{ST@pboxcorr}}
%    This calculates the maximum height of the tabular on all
%    subsequent pages of the supertabular environment.
%    \begin{macrocode}
\def\@calnextpageht{%
  \ST@trace\tw@{Calculating height of tabular on next page}%
  \global\ST@pageleft\@colroom
  \global\ST@pagesofar=\z@
  \ST@trace\tw@{Maximum height of tabular: \the\ST@pageleft}%
%    \end{macrocode}
%    Take the height of the head into account by subtracting it from
%    the avalable space.
% \changes{v4.1g}{2020/02/02}{Subtract \cs{ST@headht} from
%    \cs{ST@pageleft}} 
%    \begin{macrocode}
  \advance\ST@pageleft-\ST@headht
  }
%    \end{macrocode}
% \end{macro}
%
% \begin{macro}{\x@supertabular}
%    The body of the beginning of both environments is stored in a
%    single macro as the code is shared.
%    \begin{macrocode}
\def\x@supertabular{%
%    \end{macrocode}
%    First save the original definition of |\tabular| and then make it
%    point to |\inner@tabular|. This is done to enable supertabular
%    cells to contain a \Lenv{tabular} environment without getting
%    unexpected results when the \Lenv{supertabular} would be split
%    accross this inner \Lenv{tabular} environment.
% \changes{v4.0d}{1997/03/06}{Save definition of \cs{tabular} and
%    \cs{tabular*}} 
%    \begin{macrocode}
  \let\org@tabular\tabular
  \let\tabular\inner@tabular
%    \end{macrocode}
%    The same needs to be done for the \Lenv{tabular*}
%    environment. The coding is slightly more verbose.
%    \begin{macrocode}
  \expandafter\let
    \csname org@tabular*\expandafter\endcsname
    \csname tabular*\endcsname
  \expandafter\let\csname tabular*\expandafter\endcsname
    \csname inner@tabular*\endcsname
%    \end{macrocode}
%    If the caption should come at the top we insert it here.
%    \begin{macrocode}
  \if@topcaption \@process@tablecaption \fi
%    \end{macrocode}
%    Save the original definition of |\\|.
%    \begin{macrocode}
  \global\let\@oldcr=\\
%    \end{macrocode}
%    Save the current value of |\baselineskip|, as we need it in the
%    calculation of the average height of a row. 
%    \begin{macrocode}
  \def\baslineskp{\baselineskip}%
%    \end{macrocode}
%    We have to check whether \texttt{array.sty} was loaded, because
%    some of the internal macros have different names.
%    \begin{macrocode}
  \ifx\undefined\@classix
%    \end{macrocode}
%    Save old |\@tabularcr| and insert the definition of
%    |\ST@tabularcr|. 
% \changes{v4.1c}{1997/11/07}{For standard \LaTeX\ we need to change
%    \cs{@@startpbox}, \emph{not} \cs{@startpbox}}
%    \begin{macrocode}
    \let\org@tabularcr\@tabularcr
    \let\@tabularcr\ST@tabularcr
%    \end{macrocode}
%    Activate the new parbox algorithm.
%    \begin{macrocode}
    \let\org@startpbox=\@startpbox
    \let\org@endpbox=\@endpbox
    \let\@@startpbox=\ST@startpbox
    \let\@@endpbox=\ST@endpbox
  \else
%    \end{macrocode}
%    When \texttt{array.sty} was loaded things are a bit different.
%    \begin{macrocode}
    \let\org@tabularcr\@arraycr
    \let\@arraycr\ST@tabularcr
%    \end{macrocode}
%    The macro |\@startpbox| needs to be treated carefully for
%    \pkg{array} as it has been renamed to |\@startpbox@action| in
%    version 2.6i.
% \changes{v4.2d}{2025/06/26}{\pkg{array.sty} uses
%    \cs{@startpbox@action} as of V2.6h}
%    \begin{macrocode}
    \ifx\undefined\@startpbox@action
      \let\org@startpbox=\@startpbox
      \let\@startpbox=\ST@astartpbox
    \else
      \let\org@startpbox@action=\@startpbox@action
      \let\@startpbox@action=\ST@astartpbox
    \fi
    \let\org@endpbox=\@endpbox
    \let\@endpbox=\ST@aendpbox
  \fi
%    \end{macrocode}
%
%    Check if the head of the table should be different for the first
%    and subsequent pages.
%    \begin{macrocode}
  \ifx\@table@first@head\undefined
    \let\@@tablehead=\@tablehead
  \else
    \let\@@tablehead=\@table@first@head
  \fi
%    \end{macrocode}
%    The first part of a supertabular may be moved on to the next page
%    if it doesn't fit on the current page after all. Subsequent parts
%    can not be moved; therefor we will have to switch the definition
%    of |\ST@skippage| around.
% \changes{v4.0e}{1997/04/09}{Make sure that only the first part of a
%    supertabular can be moved to the next page.} 
%    \begin{macrocode}
  \let\ST@skippage\ST@skipfirstpart
%    \end{macrocode}
%    Now we can estimate the average row height and the height of the
%    first page of the \Lenv{supertabular}.
% \changes{v4.0i}{1997/09/18}{Added \cs{noindent}}
% \changes{v4.1g}{2020/02/02}{Now call \cs{ST@calculate@rowht}}
%    \begin{macrocode}
  \ST@calculate@rowht
  \@calfirstpageht
  \noindent
  }
%    \end{macrocode}
% \end{macro}
%
% \begin{macro}{\supertabular}
%    We start by looking for an optional argument, which will be duly
%    ignored as it seems to make no sense to try to align a multipage
%    table in the middle...
%    \begin{macrocode}
\def\supertabular{%
  \@ifnextchar[{\@supertabular}%]
               {\@supertabular[]}}
%    \end{macrocode}
%    We can now save the preamble of the tabular in a macro.
%    \begin{macrocode}
\def\@supertabular[#1]#2{%
  \def\ST@tableformat{#2}%
  \ST@trace\tw@{Starting a new supertabular}%
%    \end{macrocode}
%    Then remember that this is not a \textsf{supertabular*}
%    environment.
%    \begin{macrocode}
  \global\ST@starfalse
%    \end{macrocode}
%    Don't use minipages.
% \changes{v4.1a}{1997/09/18}{Added setting of \cs{ST@mp}}
%    \begin{macrocode}
  \global\ST@mpfalse
%    \end{macrocode}
% 
%    Most of the following code is shared between the
%    \Lenv{supertabular} and \Lenv{supertabular*} environments. So to
%    avoid duplication it is stored in a macro.  
%    \begin{macrocode}
  \x@supertabular
%    \end{macrocode}
%    Finally start a normal \textsf{tabular} environment.
% \changes{v4.0d}{1997/03/06}{Use \cs{org@tabular} instead of
%    \cs{tabular}} 
%    \begin{macrocode}
  \expandafter\org@tabular\expandafter{\ST@tableformat}%
  \@@tablehead}
%    \end{macrocode}
% \end{macro}
%
% \begin{macro}{\supertabular*}
%    We start by looking for the optional argument of the tabular
%    environment. 
%    \begin{macrocode}
\@namedef{supertabular*}#1{%
  \@ifnextchar[{\@nameuse{@supertabular*}{#1}}%
               {\@nameuse{@supertabular*}{#1}[]}%]
  }
%    \end{macrocode}
%    We start by saving the intended width and the preamble of the
%    \textsf{tabular*}.
%    \begin{macrocode}
\@namedef{@supertabular*}#1[#2]#3{%
  \ST@trace\tw@{Starting a new supertabular*}%
  \def\ST@tableformat{#3}%
  \ST@wd=#1\relax
  \global\ST@startrue
  \global\ST@mpfalse
%    \end{macrocode}
%    Now we can call the common code for both environments.
%    \begin{macrocode}
  \x@supertabular
%    \end{macrocode}
%    And we can start a normal \textsf{tabular*} environment.
% \changes{v4.0f}{1997/04/11}{Use \cs{org@tabular*} instead of
%    \cs{tabular*}}
%    \begin{macrocode}
  \expandafter\csname org@tabular*\expandafter\endcsname
  \expandafter{\expandafter\ST@wd\expandafter}%
  \expandafter{\ST@tableformat}%
  \@@tablehead}%
%    \end{macrocode}
% \end{macro}
%
% \begin{macro}{\mpsupertabular}
% \changes{v4.1a}{1997/09/18}{Added \cs{mpsupertabular}}
%
%    This version of the supertabular environment puts each tabular 
%    into a minipage, thus making footnotes possible.
%    We start by looking for an optional argument, which will be duly
%    ignored as it seems to make no sense to try to align a multipage
%    table in the middle\dots
%    \begin{macrocode}
\def\mpsupertabular{%
  \@ifnextchar[{\@mpsupertabular}%]
               {\@mpsupertabular[]}}
%    \end{macrocode}
%    We can now save the preamble of the tabular in a macro.
%    \begin{macrocode}
\def\@mpsupertabular[#1]#2{%
  \def\ST@tableformat{#2}%
  \ST@trace\tw@{Starting a new mpsupertabular}%
%    \end{macrocode}
%    Then remember that this is not a \textsf{mpsupertabular*}
%    environment.
%    \begin{macrocode}
  \global\ST@starfalse
%    \end{macrocode}
%
%    And remember to close the minipage later.
%    \begin{macrocode}
  \global\ST@mptrue
%    \end{macrocode}
%
%    Since we are about to start a minipage of |\columnwidth| the 
%    horizontal alignment will no longer work. We have to remember the 
%    values and restore them inside the minipage.
%    \begin{macrocode}
  \ST@rightskip \rightskip
  \ST@leftskip \leftskip
  \ST@parfillskip \parfillskip
%    \end{macrocode}
%
%    Most of the following code is shared between the
%    \Lenv{mpsupertabular} and \Lenv{mpsupertabular*} environments. So
%    to avoid duplication it is stored in a macro.
%    \begin{macrocode}
  \x@supertabular
%    \end{macrocode}
%    Finally start a normal \textsf{tabular} environment.
% \changes{v4.1a}{1997/09/18}{Open minipage and adjust skips}
%    \begin{macrocode}
  \minipage{\columnwidth}%
  \parfillskip\ST@parfillskip
  \rightskip \ST@rightskip 
  \leftskip \ST@leftskip 
  \noindent\expandafter\org@tabular\expandafter{\ST@tableformat}%
  \@@tablehead}
%    \end{macrocode}
% \end{macro}
%
% \begin{macro}{\mpsupertabular*}
% \changes{v4.1a}{1997/09/18}{Added \cs{mpsupertabular*}}
%
%    We start by looking for the optional argument of the tabular
%    environment. 
%    \begin{macrocode}
\@namedef{mpsupertabular*}#1{%
  \@ifnextchar[{\@nameuse{@mpsupertabular*}{#1}}%
               {\@nameuse{@mpsupertabular*}{#1}[]}%]
  }
%    \end{macrocode}
%    Now we can save the intended width and the preamble of the
%    \textsf{tabular*}.
%    \begin{macrocode}
\@namedef{@mpsupertabular*}#1[#2]#3{%
  \ST@trace\tw@{Starting a new mpsupertabular*}%
  \def\ST@tableformat{#3}%
  \ST@wd=#1\relax
  \global\ST@startrue
  \global\ST@mptrue
  \ST@rightskip \rightskip
  \ST@leftskip \leftskip
  \ST@parfillskip \parfillskip
%    \end{macrocode}
% 
%    Then we can call the common code for both environments.
%    \begin{macrocode}
  \x@supertabular
%    And we can start a normal \textsf{tabular*} environment.
%    \begin{macrocode}
  \minipage{\columnwidth}%
  \parfillskip\ST@parfillskip
  \rightskip \ST@rightskip 
  \leftskip \ST@leftskip 
  \noindent\expandafter\csname org@tabular*\expandafter\endcsname
  \expandafter{\expandafter\ST@wd\expandafter}%
  \expandafter{\ST@tableformat}%
  \@@tablehead}%
%    \end{macrocode}
% \end{macro}
%
% \begin{macro}{\endsupertabular}
% \begin{macro}{\endsupertabular*}
%    This closes the environments \Lenv{supertabular} and
%    \Lenv{supertabular*}. 
%    \begin{macrocode}
\def\endsupertabular{%
  \ifx\@table@last@tail\undefined
    \@tabletail
  \else
    \@table@last@tail
  \fi
  \csname endtabular\ifST@star*\fi\endcsname
%    \end{macrocode}
%    Restore the original definition of |\@tabularcr|
%    \begin{macrocode}
  \ST@restore
%    \end{macrocode}
%    Check if we have to insert a caption and restore to default
%    behaviour of putting captions at the top.
%    \begin{macrocode}
  \if@topcaption
  \else
    \@process@tablecaption
    \@topcaptiontrue
  \fi
%    \end{macrocode}
%
%    Restore the meaning of |\\| to the one it had before the start
%    of this environment. Also re-initialize some control-sequences
%
% \changes{v4.0h}{1997/05/20}{Added missing \cs{global} commands}
% \changes{v4.1d}{1999/08/07}{No longer make \cs{@table@first@head}
%    and \cs{@table@last@tail} undefined}
%    \begin{macrocode}
  \global\let\\\@oldcr
  \global\let\@process@tablecaption\relax
  \ST@trace\tw@{Ended a supertabular\ifST@star*\fi}%
  }
%    \end{macrocode}
%
%    The definition of the ending of the \Lenv{supertabular*}
%    environment is simple:
%    \begin{macrocode}
\expandafter\let\csname endsupertabular*\endcsname\endsupertabular
%    \end{macrocode}
% \end{macro}
% \end{macro}
%
% \begin{macro}{\endmpsupertabular}
% \begin{macro}{\endmpsupertabular*}
%    This closes the environments \Lenv{mpsupertabular} and
%    \Lenv{mpsupertabular*}.
%    \begin{macrocode}
\def\endmpsupertabular{%
  \ifx\@table@last@tail\undefined
    \@tabletail
  \else
    \@table@last@tail
  \fi
  \csname endtabular\ifST@star*\fi\endcsname
  \endminipage
%    \end{macrocode}
%    Restore the original definition of |\@tabularcr|
%    \begin{macrocode}
  \ST@restore
%    \end{macrocode}
%    Check if we have to insert a caption and restore to default
%    behaviour of putting captions at the top.
%    \begin{macrocode}
  \if@topcaption
  \else
    \@process@tablecaption
    \@topcaptiontrue
  \fi
%    \end{macrocode}
%
%    Restore the meaning of |\\| to the one it had before the start
%    of this environment. Also re-initialize some control-sequences
% \changes{v4.1d}{1999/08/07}{No longer make \cs{@table@first@head}
%    and \cs{@table@last@tail} undefined}
%    \begin{macrocode}
  \global\let\\\@oldcr
  \global\let\@process@tablecaption\relax
  \ST@trace\tw@{Ended a mpsupertabular\ifST@star*\fi}%
  }
%    \end{macrocode}
%
%    The definition of the ending of the \Lenv{supertabular*}
%    environment is simple:
%    \begin{macrocode}
\expandafter\let\csname endmpsupertabular*\endcsname\endmpsupertabular
%    \end{macrocode}
% \end{macro}
% \end{macro}
%  \begin{macro}{\ST@restore}
%    This macro restores the original definitions of the macros that
%    handle parbox entries and the macros that handle the end of the
%    row. 
% \changes{v4.2d}{2025/06/26}{\texttt{array.sty} uses
%    \cs{@startpbox@action} as of v2.6i}
% \changes{v4.2d}{2025/08/09}{Fixed a typo \cs{ifxundefined}}
%    \begin{macrocode}
\def\ST@restore{%
  \ifx\undefined\@classix
    \let\@tabularcr\org@tabularcr
    \let\@startpbox\org@startpbox
  \else
    \let\@arraycr\org@tabularcr
    \ifx\undefined\@startpbox@action
      \let\@startpbox\org@startpbox
    \else
      \let\@startpbox@action\org@startpbox@action
    \fi
  \fi
  \let\@endpbox\org@endpbox
  }
%    \end{macrocode}
%  \end{macro}
%
%  \begin{macro}{\inner@tabular}
%  \begin{macro}{\inner@tabular*}
%    In order to facilitate complete \Lenv{tabular} environments to be
%    in a cell of a \Lenv{supertabular} environment we need to adapt
%    the definition of the orginal environments somewhat. For the
%    inner \Lenv{tabular} a number of definitions need to be
%    restored. 
% \changes{v4.0i}{1997/09/18}{Added \cs{noindent}}
%    \begin{macrocode}
\def\inner@tabular{%
  \ST@restore
  \let\\\@oldcr
  \noindent
  \org@tabular}
\@namedef{inner@tabular*}{%
  \ST@restore
  \let\\\@oldcr
  \noindent
  \csname org@tabular*\endcsname}
%    \end{macrocode}
%  \end{macro}
%  \end{macro}
%
% \begin{macro}{\ST@cr}
%    This macro is called by each |\\| inside the tabular environment.
%    It updates the estimate of the amount of space left on the
%    current page and starts a new page if necessary.
%    \begin{macrocode}
\def\ST@cr{%
  \noalign{%
    \ifnum\ST@pboxht<\ST@rowht
%    \end{macrocode}
%    If there is a non-empty row, but an empty parbox, then
%    |\ST@pboxht| might be non-zero, but too small, thereby breaking
%    the algorithm. Therefor we estimate the height of the row to be
%    |\ST@rowht| in this case.
%    \begin{macrocode}
      \global\advance\ST@pageleft -\ST@rowht
%    \end{macrocode}
%    And we store that fact in |\ST@prevht|.
% \changes{v4.0g}{1997/04/12}{store the height of the previous row in
%    \cs{ST@prevht}} 
%    \begin{macrocode}
      \global\ST@prevht\ST@rowht
    \else
%    \end{macrocode}
%    When the parbox was not empty we take into account its height
%    (plus a bit extra).
% \changes{v4.0g}{1997/04/12}{Also take \cs{ST@stretchht} into
%    account and store the height of the parbox in \cs{ST@prevht}}
% \changes{v4.1f}{2019/03/01}{Use \cs{ST@trace@cr} instead of
%    \cs{ST@trace}} 
% \changes{v4.1g}{2020/02/02}{\cs{ST@stretchht} is no longer needed}
%    \begin{macrocode}
     \ST@trace@cr\thr@@{Added par box with height \the\ST@pboxht}%
      \global\advance\ST@pageleft -\ST@pboxht
      \global\advance\ST@pageleft -0.1\ST@pboxht
      \global\ST@prevht\ST@pboxht
      \global\ST@pboxht\z@
    \fi
%    \end{macrocode}
%    |\ST@toadd| is the value of the optional argument of |\\|.
%    \begin{macrocode}
    \global\advance\ST@pageleft -\ST@toadd
    \global\ST@toadd=\z@
    \ST@trace@cr\thr@@{Space left for tabular: \the\ST@pageleft}%
  }
%    \end{macrocode}
%    This line is necessary because the tablehead has to be inserted
%    *after* the following |\if\else\fi|-clause. For this purpose
%    |\ST@next| is used by |\ST@newpage|. But we need to make sure
%    that |\ST@next| is not undefined when |\ST@newpage| is \emph{not}
%    called. In the middle of tableprocessing it shoud be an *empty*
%    macro (*not* |\relax|).%  (15.2.91)
% \changes{v4.1e}{2001/08/21}{Moved the default definition of
%    \cs{ST@next} out of the \cs{if} clause} 
%    \begin{macrocode}
  \noalign{\global\let\ST@next\@empty}%
%    \end{macrocode}
%    When the |\ST@pageleft| has become negative, the last row was so
%    high that the supertabular doesn't fit on the current page after
%    all. In this case we will skip the current page and start at the
%    top of the next one; otherwise \TeX\ will move this part of the
%    table to a new page anyway, probably with a message about an
%    overfull |\vbox|.
%    \begin{macrocode}
  \ifnum\ST@pageleft<\z@
    \ST@skippage
  \else
%    \end{macrocode}
%    When there is not enough space left on the current page, we start
%    a new page. To compute the amount of space needed we use the
%    height of the previous row (|\ST@prevht|) as an estimation of
%    the height of the next row. If we are processing a
%    \Lenv{mpsupertabular} we need to take the height of the footnotes
%    into account as well. 
% \changes{v4.0g}{1997/04/12}{Leave room for both \cs{ST@tailht}
%    \emph{and} \cs{ST@prevht}} 
% \changes{v4.1a}{1997/09/19}{Take care of space needed for 
%    footnotes and footnoterule} 
%    \begin{macrocode}
    \noalign{\global\@tempdima\ST@tailht
      \global\advance\@tempdima\ST@prevht
    \ifST@mp
      \ifvoid\@mpfootins\else
        \global\advance\@tempdima\ht\@mpfootins
        \global\advance\@tempdima 3pt
      \fi
    \fi}
    \ifnum\ST@pageleft<\@tempdima
      \ST@newpage
    \fi
  \fi
  \ST@next}
%    \end{macrocode}
% \end{macro}
%
%  \begin{macro}{\ST@skipfirstpart}
% \changes{v4.0d}{1997/03/06}{Added new macro.}
% \changes{v4.0e}{1997/04/09}{Renamed from \cs{ST@skippage}}
%    This macro skips the current page and moves the entire
%    supertabular that has been built up sofar to the next page.
%    \begin{macrocode}
\def\ST@skipfirstpart{%
  \noalign{%
    \ST@trace\tw@{Tabular too high, moving to next page}%
%    \end{macrocode}
%    In order for this to work properly we need to adapt the value of
%    |\ST@pageleft|. When this macro is called it has a negative
%    value. We should add the height of the next page to that
%    (|\@colroom|). From the result the `normal' height of the
%    supertabular should be substracted (|\@colroom| -
%    |\pagetotal|). This could be coded as follows:
%\begin{verbatim}
%      \ST@dimen\@colroom
%      \advance\ST@dimen-\pagetotal
%      \global\advance\ST@pageleft\@colroom
%      \global\advance\ST@pageleft-\ST@dimen
%\end{verbatim}
%    When you examine the code you will note that |\@colroom| is added
%    \emph{and} subtracted. Therefor the code above can be simplified
%    to:
%    \begin{macrocode}
    \global\advance\ST@pageleft\pagetotal
%    \end{macrocode}
%    Then we can set |\ST@pagesofar| to $0$...
%    \begin{macrocode}
    \global\ST@pagesofar\z@
%    \end{macrocode}
%    ... and start the new page, but in this special case we need to
%    trigger the output routine directly by issuing a |\penalty|
%    rather than calling |\newpage| as that macro effectively issues a
%    |\vskip-\maxdepth| which makes the first two rows of the tabular
%    overlap. 
% \changes{v4.2b}{2021-02-14}{Issue a \cs{penalty} instead of
%    \cs{newpage} to trigger the output routine.} 
%    \begin{macrocode}
    \penalty -\@M
%    \end{macrocode}
%
%    Finally we make sure that this macro can only be executed once
%    for each supertabular by changing the definition of
%    |\ST@skippage|. 
% \changes{v4.0e}{1997/04/09}{Make sure that only the first part of a
%    supertabular can be moved to the next page.} 
%    \begin{macrocode}
    \global\let\ST@skippage\ST@newpage
    }}
%    \end{macrocode}
%  \end{macro}
%
% \begin{macro}{\ST@newpage}
% \changes{v3.7b}{1994/05/16}{Added macro, split off from
%    \cmd\ST@cr}
%    This macro performs the actions necessary to start a new page.
%    \begin{macrocode}
\def\ST@newpage{%
  \noalign{\ST@trace\tw@{Starting new page, writing tail}}%
%    \end{macrocode}
%    Output |\tabletail|, close the tabular environment, close a
%    \Lenv{mnipage} if necessary, output all material and start a
%    fresh new page. 
% \changes{v4.1a}{1997/09/19}{Close minipage if we are in 
%    \Lenv{mpsupertabular}}
%    \begin{macrocode}
  \@tabletail
  \ifST@star
    \csname endtabular*\endcsname
  \else
    \endtabular
  \fi
  \ifST@mp
    \endminipage
  \fi
%    \end{macrocode}
%
%    Then we make sure that the macro |\ST@skippage| can no longer be
%    executed for this supertabular by changing the definition of it.
% \changes{v4.0d}{1997/03/06}{Use \cs{org@tabular} instead of
%    \cs{tabular}} 
% \changes{v4.0e}{1997/04/09}{Make sure that only the first part of a
%    supertabular can be moved to the next page.} 
% \changes{v4.0f}{1997/04/11}{Use \cs{org@tabular*} instead of
%    \cs{tabular*}}
% \changes{v4.0i}{1997/09/18}{Added \cs{noindent}}
% \changes{v4.1a}{1997/09/19}{Open new minipage if we are in 
%    \Lenv{mpsupertabular}}
%    \begin{macrocode}
  \global\let\ST@skippage\ST@newpage
  \newpage\@calnextpageht
  \let\ST@next\@tablehead
  \ST@trace\tw@{writing head}%
  \ifST@mp
    \noindent\minipage{\columnwidth}%
    \parfillskip\ST@parfillskip
    \rightskip \ST@rightskip 
    \leftskip \ST@leftskip 
  \fi
  \noindent
  \ifST@star
    \expandafter\csname org@tabular*\expandafter\endcsname
    \expandafter{\expandafter\ST@wd\expandafter}%
    \expandafter{\ST@tableformat}%
  \else
    \expandafter\org@tabular\expandafter{\ST@tableformat}%
  \fi}
%    \end{macrocode}
% \end{macro}
%
%    \begin{macrocode}
%</package>
%    \end{macrocode}
%
% \Finale
\endinput


==> anc/supertabular.ins <==
%%
%% This file will generate fast loadable files and documentation
%% driver files from the doc files in this package when run through
%% LaTeX or TeX.
%%
%% Copyright 1989-2026 Johannes L. Braams.  All rights reserved.
%%
%% This file is part of the supertabular package.
%% ----------------------------------------------
%%
%% It may be distributed and/or modified under the
%% conditions of the LaTeX Project Public License, either version 1.3c
%% of this license or (at your option) any later version.
%% The latest version of this license is in
%%   http://www.latex-project.org/lppl.txt
%% and version 1.3c or later is part of all distributions of LaTeX
%% version 2005/12/01 or later.
%%
%% This work has the LPPL maintenance status "maintained".
%%
%% The Current Maintainer of this work is Johannes Braams.
%%
%% The list of all files belonging to the supertabular package is
%% given in the file `MANIFEST'.
%%
%% The list of derived (unpacked) files belonging to the distribution
%% and covered by LPPL is defined by the unpacking scripts (with
%% extension .ins) which are part of the distribution.
%%
%% --------------- start of docstrip commands ------------------
%%
\def\filedate{2026/01/01}
\def\batchfile{supertabular.ins}
\input docstrip.tex
\keepsilent

\preamble
Copyright (C) 1989-2026 Johannes Braams. All rights reserved.

This file was generated from file(s) of the supertabular package.
-----------------------------------------------------------------

It may be distributed and/or modified under the
conditions of the LaTeX Project Public License, either version 1.3c
of this license or (at your option) any later version.
The latest version of this license is in
  http://www.latex-project.org/lppl.txt
and version 1.3c or later is part of all distributions of LaTeX
version 2005/12/01 or later.

This work has the LPPL maintenance status "maintained".

The Current Maintainer of this work is Johannes Braams.

This file may only be distributed together with a copy of the
supertabular package. You may however distribute the supertabular package
without such generated files.

The list of all files belonging to the supertabular package is
given in the file `manifest.txt.

The list of derived (unpacked) files belonging to the distribution
and covered by LPPL is defined by the unpacking scripts (with
extension .ins) which are part of the distribution.
\endpreamble

\generateFile{supertabular.sty}{f}{\from{supertabular.dtx}{package}}

\endinput
%%
%% end of file supertab.ins

